Monte--Carlo Thermodynamic Bethe Ansatz

We introduce a Monte--Carlo simulation approach to thermodynamic Bethe ansatz (TBA). We exemplify the method on one particle integrable models, which include a free boson and a free fermions systems along with the scaling Lee--Yang model (SLYM). It is confirmed that the central charges and energies are correct to a very good precision, typically 0.1% or so. The advantage of the method is that it enables the calculation of all the dimensions and even the particular partition function.

==> mont-s.f90 <==
! This is a sample program which simulates a free fermion 
! system with $r/l$ from 0.05 to $1$. 
integer ns(1000),snew(1000)
real*8 nnew,del,rho,a,x1 ,bet(1000),chix,ener,l,ener1
real*8 kt,enerold,enerav,xxx,pi,del2,del3,xx,mu,xnav
real*8 xxw(10) ! debug
common mx,ibose
!INCLUDE 'link_f90_static.h'
!INCLUDE 'link_f90_static_smp.h'
ibose=2 ! for fermion statistics
!ibose=1 ! for boson statistics
mu=0.d0 ! chemical potential for zero modes
prob=0.3 ! probability to add or subtract a particle
pi=2*dasin(1.d0)
open(2,file='montz62.out')
n0=0
n1=0
n2=0
n4=0
n3=0
n5=0
xnav=0.d0
mx=1
ns(1)=0
ns(2)=3
ns(3)=1
ns(4)=7
ns(5)=9
l=0.00001d0
print *,'l=',l
call solve(ns,l,bet,ener)
print *,'ener=',ener
print *,'bet=',(bet(ii),ii=1,mx)
nsweep=100000000
write(2,*) nsweep
do 77777, ixy=0,19
xyy=0.05+ixy*0.05
xnav=0.d0
a=l*xyy
mx=1
n=mx
do i=1,n
ns(i)=0
if(ibose.eq.2) ns(i)=i-1
end do
call solve(ns,l,bet,enerold)
enerold=enerold*a
enerav=enerold
call random_seed()
isweep=nsweep
333 continue
! update plaquette
do 12 ii=1,n
ind=0
ener=0.
if(ns(ii).eq.0) ind=1
call random_number(xx)
is=0
if(5*xx.lt.1) is =2
if(5*xx.gt.4) is=-2
if(5*xx.gt.1.and.5*xx.lt.2) is=-1
if(5*xx.lt.4.and. 5*xx.gt.3) is=1
if(is.eq.0) go to 12
do  ix=1,n
snew(ix)=ns(ix)
end do
snew(ii)=ns(ii)+is
! statistics
if(ibose.eq.2) then
do ir=1,n
do jr=ir+1,n
if(snew(ir).eq.snew(jr)) go to 12
end do;end do
end if
! end statistics
mx=n
call solve(snew,l,bet,ener)
ener=a*ener
!print *,'ener=',ener
!nnew=0.
!do 15 ij=1,nn
!nnew=nnew+snew(ij)
!nx=0
!do 16 ik=1,nn
!if(ik.eq.ij) go to 16
!if(abs(snew(ij)-snew(ik)).gt.chix) nx=nx+1
!16 continue
!nnew=nnew-nx/2.
!ener=ener+a*sqrt(1+rho*nnew**2)
!15 continue
!if(ind.eq.1) ener1=ener-mu  
ener1=ener
if(ener1.lt.enerold) go to 99
call random_number(xx) !xx=rand()
if(xx.lt.dexp(enerold-ener1)) go to 99
go to 12
99 ns(ii)=snew(ii)
enerold=ener
!print 127,(ns(ib),ib=1,n)
!pause
127 format(' ',20i4)
!print *,'ener-old',enerold
12 continue
1222 continue
! sweep to change number
! first add a particle
call random_number(xxy)
if(xxy.gt.0.5) go to 1223
call random_number(xx) 
if(xx.gt.prob) go to 1226
 do jk=1,n
if(ns(jk).eq.0.and.ibose.eq.2) go to 1226
end do
call random_number(xy) ! xy=rand()
jj=(n+1)*xy+1.
jj=jj-1
do i=1,jj
snew(i)=ns(i)
end do
snew(jj+1)=0
nnew=n+1
do i=jj+2,nnew
snew(i)=ns(i-1)
end do
mx=nnew
call solve(snew,l,bet,ener)
ener=a*ener
ener1=ener+mu
if(ener1.lt.enerold) go to 990
call random_number(xx) !xx=rand()
! if(xx.lt.dexp(enerold-ener1)) go to 990 ***debug ***
if(xx.lt.dexp(enerold-ener1)/dabs(nnew)) go to 990 ! **debug **
go to 1226
990 n=nnew
do ii=1,n
ns(ii)=snew(ii)
end do
enerold=ener
goto 1226
1223 continue ! take out a particle
if(n.eq.0) go to 1226
call random_number(zzt)
if(zzt.gt.prob) go to 1226
call random_number(xy) !xy=rand()
jj=n*xy+1.
!do 501 jj=1,n
if(ns(jj).ne.0) go to 501
mx=n-1
do ii=1,jj-1
snew(ii)=ns(ii)
end do
do ii=jj,mx
snew(ii)=ns(ii+1)
end do
call solve(snew,l,bet,ener)
ener=a*ener
if(ener.lt.enerold) go to 9901
call random_number(xx)  ! xx=rand()
if(xx.lt.dexp(enerold-ener)) go to 9901
go to 501
9901 n=mx
do ii=1,n
ns(ii)=snew(ii)
end do
enerold=ener
501 continue
1226 continue
!print *,'ener=',enerold
xnav=xnav+dfloat(n)
enerav=enerav+enerold
isweep=isweep-1
if(n.eq.0) n0=n0+1
if(n.eq.1) then
  n1=n1+1
  end if 
  if(n.eq.2) then
    n2=n2+1
  end if  
  if(n.eq.3) then
     n3=n3+1
  end if  
  if(n.eq.4) then
     n4=n4+1 
       end if    
  
if(isweep/300000*300000.eq.isweep) then  !!! debug ***
!if(isweep.eq.isweep) then ! debug
print *,isweep,enerold,enerav/dfloat(nsweep-isweep)
print 456,(ns(ii),ii=1,n)
456 format(10i5)
print *,'n1 n2 =',n1,n2,'n0=',n0,n3,n4
print *,'n5=',n5
!pause
end if
!pause
if(isweep.gt.0) go to 333
xxx=enerav/dfloat(nsweep)
print *,'enerav=',xxx
print *,'g-s charge=',xxx
print*,'nav=',xnav/dfloat(nsweep)
cc=xxx/(a/l+l/a)/(2*3.1415926)*12
print *,'cc=',cc
write(2,*) a/l,xxx,xnav/dfloat(nsweep),cc
77777 continue
close(2)
end

function del(bet)
double precision del,bet,pi
complex*16 s
pi=2*dasin(1.d0)
s=(dsinh(bet)+(0,1.d0)*dsin(pi/3))/ &
(dsinh(bet)-(0,1.d0)*dsin(pi/3))
del=dreal(-(0,1.d0)*cdlog(s))
return
end
   
subroutine solve(ns,l,bet,ener)
real*8 bet(1000),betao(1000),sum,l,del,pi,zz
real*8 ener,del2,del3,del4
integer mx,ns(1000)
real*8 dasinh
common mx,ibose
pi=2*dasin(1.d0)
!print *,'n=',ns(1),ns(2),ns(3),mx
do i=1,mx
!betao(i)=asinh(2.d0*pi*dfloat(ns(i))/(l))
 betao(i)=0 !!! debug ****
end do
do 777 isp=1,500
do i=1,mx
sum=0.d0
do 991 j=1,mx
if(j.eq.i) go to 991
sum=sum+del4(betao(i)-betao(j))
991 continue
bet(i)=asinh((2.d0*pi*(ns(i)+0.5d0)-sum)/l)
continue
end do
!print *,'beta=',(bet(i),i=1,mx),'sum=',sum,isp
!print *,'n=',(ns(iu),iu=1,mx)
!pause
zz=0.d0
do i=1,mx
zz=zz+(betao(i)-bet(i))**2
end do
do i=1,mx
betao(i)=bet(i)
end do
if(zz.lt.1.d-7) go to 986
777 continue
print *,'lack of convergence ****'
print *,'n=',(ns(iu),iu=1,mx)
stop
986 continue
ener=0.d0
do i=1,mx
ener=ener+dcosh(betao(i))
end do
!print *,'ener=',ener
return
end






 function del3(bet)
double precision del3,bet,pi
complex*16 s,s2
pi=2*dasin(1.d0)
s=(dsinh(bet)+(0,1.d0)*dsin(pi/3))/ &
(dsinh(bet)-(0,1.d0)*dsin(pi/3))
del3=dreal(-(0,1.d0)*cdlog(s))
return
end  

function del4(bet)
double precision del4,bet
del4=0.d0
return
end
